OMEGA - OSIRIS Mapping of Emission-line Galaxies in A901/2: III. - Galaxy Properties Across Projected Phase Space in A901/2

We conduct a comprehensive projected phase-space analysis of the A901/2 multi-cluster system at $z\sim0.165$. Aggregating redshifts from spectroscopy, tunable-filter imaging, and prism techniques, we assemble a sample of 856 cluster galaxies reaching $10^{8.5}M_\odot$ in stellar mass. We look for variations in cluster galaxy properties between virialised and non-virialised regions of projected phase-space (PPS). Our main conclusions point to relatively gentle environmental effects, expressed mainly on galaxy gas reservoirs. (1) Stacking the four subclusters in A901/2, we find galaxies in the virialised region are more massive, redder, and have marginally higher S\`ersic indices, but their half-light radii and Hubble types are not significantly different. (2) After accounting for trends in stellar mass, there is a remaining change in rest-frame colour across PPS. Primarily, the colour difference is due to an absence in the virialised region of galaxies with rest-frame $B-V<0.7$ and moderate-to-high ($M_\star>10^{9.85}M_\odot$) stellar mass. (3) There is an infalling population of lower-mass ($M_\star\leq10^{9.85}M_\odot$), relatively blue ($B-V<0.7$) elliptical or spheroidal galaxies that is strikingly absent in the virialised region. (4) The number of bona-fide star-forming and AGN galaxies in the PPS regions is strongly dictated by stellar mass. However, there remains a reduced fraction of star-forming galaxies in the centres of the clusters at fixed stellar mass, consistent with the star-formation-density relation in galaxy clusters. (5) There is no change in specific H$\alpha$-derived star-formation rates of star-forming galaxies at fixed mass across the cluster environment. This suggests that preprocessing of galaxies during infall plays a prominent role in quenching star formation.

==> final - upload files astro-ph/mktex.sh <==
#!/bin/bash

root=ms

latex $root.tex
latex $root.tex
dvips -P pdf -o $root.ps  $root
ps2pdf13  $root.ps  $root.pdf


==> mktex.sh <==
#!/bin/bash

root=ms

latex $root.tex
latex $root.tex
dvips -P pdf -o $root.ps  $root
ps2pdf13  $root.ps  $root.pdf

